Detecting Traffic Lights by Single Shot Detection

Recent improvements in object detection are driven by the success of convolutional neural networks (CNN). They are able to learn rich features outperforming hand-crafted features. So far, research in traffic light detection mainly focused on hand-crafted features, such as color, shape or brightness of the traffic light bulb. This paper presents a deep learning approach for accurate traffic light detection in adapting a single shot detection (SSD) approach. SSD performs object proposals creation and classification using a single CNN. The original SSD struggles in detecting very small objects, which is essential for traffic light detection. By our adaptations it is possible to detect objects much smaller than ten pixels without increasing the input image size. We present an extensive evaluation on the DriveU Traffic Light Dataset (DTLD). We reach both, high accuracy and low false positive rates. The trained model is real-time capable with ten frames per second on a Nvidia Titan Xp. Code has been made available at https://github.com/julimueller/tl_ssd.

==> fig/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.colors as colors\n",
    "import matplotlib.cm as cm\n",
    "plt.rcParams.update({'font.size': 14})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 2 22\n",
      "22 22 22\n",
      "[  0.   1.   2.   3.   4.   5.   6.   7.   8.   9.  10.   0.   1.   2.   3.\n",
      "   4.   5.   6.   7.   8.   9.  10.]\n",
      "[ 1.  1.  1.  1.  1.  1.  1.  1.  1.  1.  1.  2.  2.  2.  2.  2.  2.  2.\n",
      "  2.  2.  2.  2.]\n",
      "[    0.    10.    20.    30.    40.    50.    60.    70.    80.    90.\n",
      "   100.     0.   100.   200.   300.   400.   500.   600.   700.   800.\n",
      "   900.  1000.]\n"
     ]
    }
   ],
   "source": [
    "percentage = np.arange(0.0, 11.0, 1.0)\n",
    "frequency = np.array([1.0, 2.0])\n",
    "rates1 = np.arange(0., 110., 10.)\n",
    "rates10 = np.arange(0, 1100, 100)\n",
    "rates_all = np.append(rates1, rates10, axis = 0)\n",
    "fig = plt.figure(figsize=(10, 5))\n",
    "ax1 = fig.add_subplot(111, projection='3d')\n",
    "_perc, _freq = np.meshgrid(percentage, frequency)\n",
    "\n",
    "print len(_perc), len(_freq), len(rates_all)\n",
    "perc_final = _perc.ravel()\n",
    "freq_final = _freq.ravel()\n",
    "rates_final = rates_all.ravel()\n",
    "\n",
    "print len(perc_final), len(freq_final), len(rates_final)\n",
    "\n",
    "\n",
    "bottom = np.zeros_like(rates_final)\n",
    "width = 1.0\n",
    "depth = 0.8\n",
    "#ax1.set_xscale('log')\n",
    "\n",
    "offset = rates_final + np.abs(rates_final.min())\n",
    "fracs = offset.astype(float)/offset.max()\n",
    "norm = colors.Normalize(fracs.min(), fracs.max())\n",
    "colors_ = cm.jet(norm(fracs))\n",
    "\n",
    "ax1.bar3d(perc_final, freq_final, bottom, width, depth, rates_final, color=colors_)\n",
    "ax1.set_xlim([0.01, 11.0])\n",
    "ax1.set_zscale('log')\n",
    "plt.xticks(percentage + 0.5, [str(i/10.) for i in percentage])\n",
    "plt.yticks(frequency + 0.4, ['$10^0$','$10^1$'])\n",
    "plt.xlabel('$P_{\\mathrm{TRACK}}$')\n",
    "plt.ylabel('$FPPI$')\n",
    "\n",
    "ax1.set_zlabel('$frequency$')\n",
    "#ax1.set_yscale('log')\n",
    "print perc_final\n",
    "print freq_final\n",
    "print rates_final\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.    0.05  0.1 ]\n",
      "[ 2.  1.]\n",
      "2 2\n"
     ]
    }
   ],
   "source": [
    "vec = [0.0, 0.04, 0.06, 1.04]\n",
    "hist, xedge, yedge= plt.hist(vec, bins=np.arange(0.00,0.15,0.05), normed=0, log=True, facecolor='black',alpha=0.6, edgecolor='white', label='detected tracks')\n",
    "\n",
    "print xedge\n",
    "print hist\n",
    "print len(xedge[:-1]), len(hist)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(8, 3))\n",
    "ax1 = fig.add_subplot(121, projection='3d')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "ax1.bar3d(x, y, bottom, width, depth, top, shade=True)\n",
    "ax1.set_title('Shaded')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# setup the figure and axes\n",
    "fig = plt.figure(figsize=(8, 3))\n",
    "ax1 = fig.add_subplot(121, projection='3d')\n",
    "\n",
    "# fake data\n",
    "_x = np.arange(4)\n",
    "_y = np.arange(5)\n",
    "_xx, _yy = np.meshgrid(_x, _y)\n",
    "print _xx, _yy\n",
    "x, y = _xx.ravel(), _yy.ravel()\n",
    "print x, y\n",
    "top = x + y\n",
    "bottom = np.zeros_like(top)\n",
    "width = depth = 1\n",
    "\n",
    "ax1.bar3d(x, y, bottom, width, depth, top)\n",
    "ax1.set_title('Shaded')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "print bottom, width, depth, top"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "print _xx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> fig/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.colors as colors\n",
    "import matplotlib.cm as cm\n",
    "plt.rcParams.update({'font.size': 14})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 2 22\n",
      "22 22 22\n",
      "[    0.    10.    20.    30.    40.    50.    60.    70.    80.    90.\n",
      "   100.     0.   100.   200.   300.   400.   500.   600.   700.   800.\n",
      "   900.  1000.]\n",
      "[    0.    10.    20.    30.    40.    50.    60.    70.    80.    90.\n",
      "   100.     0.   100.   200.   300.   400.   500.   600.   700.   800.\n",
      "   900.  1000.]\n",
      "[  1.00000000e-03   1.00000000e+00   1.30103000e+00   1.47712125e+00\n",
      "   1.60205999e+00   1.69897000e+00   1.77815125e+00   1.84509804e+00\n",
      "   1.90308999e+00   1.95424251e+00   2.00000000e+00   1.00000000e-03\n",
      "   2.00000000e+00   2.30103000e+00   2.47712125e+00   2.60205999e+00\n",
      "   2.69897000e+00   2.77815125e+00   2.84509804e+00   2.90308999e+00\n",
      "   2.95424251e+00   3.00000000e+00]\n",
      "[ 0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.  0.\n",
      "  0.  0.  0.  0.]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/muejul3/.local/lib/python2.7/site-packages/ipykernel/__main__.py:31: RuntimeWarning: divide by zero encountered in log10\n"
     ]
    }
   ],
   "source": [
    "percentage = np.arange(0.0, 11.0, 1.0)\n",
    "frequency = np.array([1.0, 2.0])\n",
    "rates1 = np.arange(0., 110., 10.)\n",
    "rates10 = np.arange(0, 1100, 100)\n",
    "rates_all = np.append(rates1, rates10, axis = 0)\n",
    "fig = plt.figure(figsize=(10, 5))\n",
    "ax1 = fig.add_subplot(111, projection='3d')\n",
    "_perc, _freq = np.meshgrid(percentage, frequency)\n",
    "\n",
    "print len(_perc), len(_freq), len(rates_all)\n",
    "perc_final = _perc.ravel()\n",
    "freq_final = _freq.ravel()\n",
    "rates_final = rates_all.ravel()\n",
    "\n",
    "print len(perc_final), len(freq_final), len(rates_final)\n",
    "\n",
    "\n",
    "bottom = np.zeros_like(rates_final)\n",
    "width = 1.0\n",
    "depth = 0.8\n",
    "#ax1.set_xscale('log')\n",
    "\n",
    "print rates_final\n",
    "print rates_final\n",
    "\n",
    "offset = rates_final + np.abs(rates_final.min())\n",
    "fracs = offset.astype(float)/offset.max()\n",
    "norm = colors.Normalize(fracs.min(), fracs.max())\n",
    "colors_ = cm.binary(norm(fracs))\n",
    "\n",
    "rates_final = np.log10(rates_final)\n",
    "rates_final[np.isneginf(rates_final)] = 0.001\n",
    "print rates_final\n",
    "ax1.bar3d(perc_final, freq_final, bottom, width, depth, rates_final, color=colors_, alpha=1., zsort='average')\n",
    "ax1.set_xlim([0.01, 11.0])\n",
    "plt.xticks(percentage + 0.5, [str(i/10.) for i in percentage])\n",
    "#plt.yticks(frequency + 0.4, ['$10^0$','$10^1$'])\n",
    "plt.xlabel('$P_{\\mathrm{TRACK}}$')\n",
    "plt.ylabel('$FPPI$')\n",
    "ax1.set_zlabel('$frequency$')\n",
    "print bottom\n",
    "#ax1.set_zscale('log')\n",
    "ax1.set_zlim([0.01, np.max(rates_final)])\n",
    "ax1.set_zticks([1,2,3])\n",
    "ax1.set_zticklabels(['$10^1$', '$10^2$', '$10^3$'])\n",
    "ax1.set_yticks(frequency + 0.4, ['$10^0$','$10^1$'])\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.    0.05  0.1 ]\n",
      "[ 2.  1.]\n",
      "2 2\n"
     ]
    }
   ],
   "source": [
    "vec = [0.0, 0.04, 0.06, 1.04]\n",
    "hist, xedge, yedge= plt.hist(vec, bins=np.arange(0.00,0.15,0.05), normed=0, log=True, facecolor='black',alpha=0.6, edgecolor='white', label='detected tracks')\n",
    "\n",
    "print xedge\n",
    "print hist\n",
    "print len(xedge[:-1]), len(hist)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "fig = plt.figure(figsize=(8, 3))\n",
    "ax1 = fig.add_subplot(121, projection='3d')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "ax1.bar3d(x, y, bottom, width, depth, top, shade=True)\n",
    "ax1.set_title('Shaded')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# setup the figure and axes\n",
    "fig = plt.figure(figsize=(8, 3))\n",
    "ax1 = fig.add_subplot(121, projection='3d')\n",
    "\n",
    "# fake data\n",
    "_x = np.arange(4)\n",
    "_y = np.arange(5)\n",
    "_xx, _yy = np.meshgrid(_x, _y)\n",
    "print _xx, _yy\n",
    "x, y = _xx.ravel(), _yy.ravel()\n",
    "print x, y\n",
    "top = x + y\n",
    "bottom = np.zeros_like(top)\n",
    "width = depth = 1\n",
    "\n",
    "ax1.bar3d(x, y, bottom, width, depth, top)\n",
    "ax1.set_title('Shaded')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n",
    "print bottom, width, depth, top"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "print _xx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

